Strike a Chord! Modal Kinetic Typography

We introduce modal kinetic typography, which animates a vector glyph to express a semantic concept while keeping it legible. Our key idea is to build motion from the glyph's natural vibration modes. Specifically, a finite-element eigenproblem assembled from the vector outline yields the glyph's softest modes, for the whole letter and for each of its parts, allowing it to bend. The problem's zero-energy solutions, i.e., rigid translations and rotations, are applied in closed form to each part, allowing parts to also move as blocks. To animate the glyph, a frozen video diffusion model supervises only the modes' amplitudes and phases. Our modal approach addresses two weaknesses of prior work. Free-form point optimization under video score distillation (SDS) moves each point and frame independently along noisy gradients, tearing the outline and causing jitter. In contrast, our modes are smooth along the outline and driven by a few whole-cycle harmonics, which restricts these gradients to smooth, seamlessly looping motion. On the other hand, structured alternatives rely on skeletons or keypoints from category-specific priors, whereas our modes come from the glyph itself; the only prior is a list naming each letter's moving parts, generated once for the whole alphabet by a language model. In modal kinetic typography, shape and motion are disentangled by construction: a single base outline is sculpted toward the concept, and the modal drive cannot alter it, so a letter can also be animated without being reshaped. Our method produces more articulated and smoother motion than Dynamic Typography and AniClipart at comparable or better concept alignment, with less glyph tearing than Dynamic Typography, and is preferred by human raters, including in a frozen-shape setting where motion alone must carry the concept. Our results were also preferred over Astra (GPT-6) by human raters.

==> make_arxiv_package.sh <==
#!/usr/bin/env bash
# Build a neutral arXiv source package from this project, without touching it.
#
# The Overleaf project stays exactly as it is: main.tex keeps loading
# iclr2027_conference and keeps compiling. Everything below happens in a copy.
#
#   - only main_arxiv.tex ships, renamed ms.tex, so arXiv sees one \documentclass
#   - the venue style, bst and bib are renamed to preprint.*, and the lines that
#     load them are rewritten, so the source carries no venue name
#   - comments naming the venue are stripped
#   - ms.bbl ships, since arXiv does not run BibTeX
#   - figs/modes_anim is dropped, it is unused since Figure 10 went static
#
# Usage:  bash make_arxiv_package.sh [outdir]      (default: ../arxiv_pkg)
set -euo pipefail
SRC="$(cd "$(dirname "$0")" && pwd)"
OUT="${1:-$SRC/../arxiv_pkg}"

command -v pdflatex >/dev/null || { echo "pdflatex not found"; exit 1; }

echo "building main_arxiv.tex to refresh the .bbl"
cd "$SRC"
pdflatex -interaction=nonstopmode main_arxiv.tex >/dev/null 2>&1 || true
bibtex main_arxiv >/dev/null 2>&1 || true
pdflatex -interaction=nonstopmode main_arxiv.tex >/dev/null 2>&1 || true
pdflatex -interaction=nonstopmode main_arxiv.tex >/dev/null 2>&1 || true
[ -s main_arxiv.bbl ] || { echo "main_arxiv.bbl is missing or empty"; exit 1; }

rm -rf "$OUT"; mkdir -p "$OUT"
cp -r secs figs figs_tex tables "$OUT"/
cp math_commands.tex preeamble.tex fancyhdr.sty natbib.sty "$OUT"/
cp iclr2027_conference.sty "$OUT"/preprint.sty
cp iclr2027_conference.bst "$OUT"/preprint.bst
cp iclr2027_conference.bib "$OUT"/preprint.bib
cp main_arxiv.tex "$OUT"/ms.tex
cp main_arxiv.bbl "$OUT"/ms.bbl

cd "$OUT"
rm -rf secs/_long figs/modes_anim          # drafts and the unused animation frames
find . \( -name '*.aux' -o -name '*.log' -o -name '*.out' -o -name '*.synctex.gz' \) -delete

# rewrite the three lines that name the venue, and drop comments that do
sed -i 's/iclr2027_conference/preprint/g' ms.tex
sed -i 's/% arXiv: no line-number ruler, authors shown/% no line-number ruler, authors shown/' ms.tex
sed -i '/preprint drops the ICLR reproducibility and AI-use statements/s/ICLR //' ms.tex
sed -i 's/ICLR submission requirements/venue submission requirements/' secs/6_appendix.tex

# the statements are already excluded from the build; drop the text from the source too
python3 - <<'PYEOF'
p = "secs/6_appendix.tex"
s = open(p).read()
a = s.index("% The reproducibility and AI-use statements")
b = s.index("\\subsection{Ablations, qualitatively}")
open(p, "w").write(s[:a] + s[b:])
PYEOF

# rename the style's own macros and strings, so nothing inside names the venue either
sed -i 's/iclr/prep/g' preprint.sty ms.tex
sed -i 's/ICLR/Preprint/g' preprint.sty
sed -i "1s/.*/%% File: \`preprint.bst'/" preprint.bst     # the .bst header names the venue it came from

# the template's unused branch still carries the anonymous-submission strings
sed -i 's/Published as a conference paper at Preprint 2027//;s/Under review as a conference paper at Preprint 2027//' preprint.sty
sed -i 's/Anonymous authors\\\\Paper under double-blind review//' preprint.sty

# comments that name the other build or the submission
sed -i '1,2c\% Preprint build.' ms.tex
sed -i 's/% the preprint drops the reproducibility and AI-use statements/% drops the reproducibility and AI-use statements/' ms.tex
sed -i '/defines .projectpage; the anonymous submission leaves it undefined/d' secs/0_abstract.tex
sed -i '1s|.*|% The appendix.|' secs/6_appendix.tex

echo "test compiling the package the way arXiv does, pdflatex only"
pdflatex -interaction=nonstopmode ms.tex >/dev/null 2>&1 || true
pdflatex -interaction=nonstopmode ms.tex >/tmp/arxpkg.log 2>&1 || true
PAGES=$(pdfinfo ms.pdf 2>/dev/null | awk '/^Pages/{print $2}')
ERR=$(grep -c '^! ' /tmp/arxpkg.log || true)
UNDEF=$(grep -c 'undefined' /tmp/arxpkg.log || true)
LEFT=$( { grep -rli 'iclr' --include='*.tex' --include='*.sty' . || true; } | head )

rm -f ms.aux ms.log ms.out ms.pdf
tar czf ../arxiv_source.tar.gz .
SIZE=$(du -h ../arxiv_source.tar.gz | cut -f1)

echo
echo "package : $OUT"
echo "tarball : $(cd .. && pwd)/arxiv_source.tar.gz  ($SIZE)"
echo "compiled: $PAGES pages, $ERR errors, $UNDEF undefined"
[ -n "$LEFT" ] && { echo "venue name still in:"; echo "$LEFT"; } || echo "no venue name left in the source"

